Experimental Demonstration of Event-based Optical Camera Communication in Long-Range Outdoor Environment

We propose a robust demodulation scheme for optical camera communication systems using an event-based vision sensor, combining OOK with toggle demodulation and a digital phase-locked loop. This is the first report to achieve a $\mathrm{BER} < 10^{-3}$ at 200m-60kbps and 400m-30kbps in outdoor experiments.

==> plot/plot_freq.m <==
clear all
close all

a = readmatrix("freq.csv");
freq = a(4:end,2);
pos_ = a(4:end,3);
neg_ = a(4:end,4);
pos = a(4:end,5);
neg = a(4:end,6);

semilogx(freq,pos_,'--b',LineWidth=2);
hold on;
semilogx(freq,pos,'-b',LineWidth=2);
hold on;
semilogx(freq,neg_,'--r',LineWidth=2);
semilogx(freq,neg,'-r',LineWidth=2);
grid on;
ylabel("Event count");
xlabel("Frequency [Hz]");
lgd = legend("Positive","Tuned Positive","Negative","Tuned Negative",Location="southwest");
fontsize(20,"points");
ax = gca;
ax.FontName = 'Arial';
exportgraphics(ax,"freq_res.pdf");
